Compressive Sensing Based Adaptive Defence Against Adversarial Images

Herein, security of deep neural network against adversarial attack is considered. Existing compressive sensing based defence schemes assume that adversarial perturbations are usually on high frequency components, whereas recently it has been shown that low frequency perturbations are more effective. This paper proposes a novel Compressive sensing based Adaptive Defence (CAD) algorithm which combats distortion in frequency domain instead of time domain. Unlike existing literature, the proposed CAD algorithm does not use information about the type of attack such as l0, l2, l-infinity etc. CAD algorithm uses exponential weight algorithm for exploration and exploitation to identify the type of attack, compressive sampling matching pursuit (CoSaMP) to recover the coefficients in spectral domain, and modified basis pursuit using a novel constraint for l0, l-infinity norm attack. Tight performance bounds for various recovery schemes meant for various attack types are also provided. Experimental results against five state-of-the-art white box attacks on MNIST and CIFAR-10 show that the proposed CAD algorithm achieves excellent classification accuracy and generates good quality reconstructed image with much lower computation

==> Codes and Model/cifar_10.py <==
# -*- coding: utf-8 -*-
"""Cifar_10.ipynb
"""

from numpy import linalg as LA
import numpy as np
import random,math 
from scipy import fftpack
from numpy.random import choice
from scipy.fftpack import dct, idct
import cvxpy as cp
from keras.utils import np_utils
import os.path
import matplotlib.pyplot as plt
from keras.datasets import cifar10

from google.colab import drive
drive.mount('/content/drive')

# Input following parameter values 

N        # Dimension of vector for Cifar10
k        # Sparsity Assumed for Cifar10
t_L0     # No. of pixels perturbed in L0 attack
alpha    # Norm parameters bound
beta     # Norm parameters bound
m        # Norm parameters bound
theta1    # Mahalanobis distance parameter channel 1
theta2    # Mahalanobis distance parameter channel 2
theta3    # Mahalanobis distance parameter channel 3
lamda    # weight parameter
Delta    # Stopping Criterion for probability distribution
delt     # Stopping Criterion for l2 norm residual error
gamma    # Tuning Parameter for EXP3 algo
sigma    # Tuning Parameter for EXP3 algo 
I = np.identity(N)
F = dct(I, norm='ortho')
T        #Total number of iterations assumed
initial_iter            # No. of initial iteration assumed to solve optimisation problem 
# perturbation level assumed for each action1, action2, action3
eta1
eta2
eta3


(train_images, train_labels), (test_images, test_labels) = cifar10.load_data()
train_images = train_images.reshape(-1, 32, 32, 3)
test_images = test_images.reshape(-1, 32, 32, 3)

# Normalizing  data to pixel range [0,1]
train_images = train_images.astype('float32')
test_images = test_images.astype('float32')
train_images /= 255
test_images /= 255

# Function to get 2D Inverse Cosine Transform of Image
def get_2d_idct(coefficients):
    return fftpack.idct(fftpack.idct(coefficients.T, norm='ortho').T, norm='ortho')

# Loading Clean compressed Image to form the covariance matrix for calculation of Mahalanobis distance

f_np = 'path where clean image residual error is kept'
res_mat=np.load(f_np)
ch1=res_mat[:,:,0]
ch2=res_mat[:,:,1]
ch3=res_mat[:,:,2]
print(ch1.shape)
mean_resid_ch1=np.mean(ch1,axis=1)
mean_resid_ch2=np.mean(ch2,axis=1)
mean_resid_ch3=np.mean(ch3,axis=1)
print(mean_resid_ch1.shape)
resid_cov_ch1=np.cov(ch1)
resid_cov_ch2=np.cov(ch2)
resid_cov_ch3=np.cov(ch3)
print(resid_cov_ch1.shape)
resid_cov_inv_ch1=np.linalg.norm(resid_cov_ch1)
resid_cov_inv_ch2=np.linalg.norm(resid_cov_ch2)
resid_cov_inv_ch3=np.linalg.norm(resid_cov_ch3)

# Functions for each channel which returns the Mahalanobis distance of test image taking residual error as parameter

def calc_mahalanobis_ch1(res):
    mean_diff = np.asmatrix(np.asarray(res) - np.asarray(mean_resid_ch1))
    prod=float(np.sqrt(mean_diff * resid_cov_inv_ch1 * mean_diff.T))
    return prod
def calc_mahalanobis_ch2(res):
    mean_diff = np.asmatrix(np.asarray(res) - np.asarray(mean_resid_ch2))
    prod=float(np.sqrt(mean_diff * resid_cov_inv_ch2 * mean_diff.T))
    return prod
def calc_mahalanobis_ch3(res):
    mean_diff = np.asmatrix(np.asarray(res) - np.asarray(mean_resid_ch3))
    prod=float(np.sqrt(mean_diff * resid_cov_inv_ch3 * mean_diff.T))
    return prod

# Action 1  Compressive sampling matching pursuit
# Function takes test image vector and no. of iteration as parameter 
def cosamp(y,iteration):
    
    num_precision = 1e-12
    prev_resid=y
    prev_coeff=np.zeros(N)
    while (iteration > 0):  
        z=dct(prev_resid.flatten(),norm='ortho')                                                            # Forming signal proxy
        omega = [i for (i, val) in enumerate(z) if val > np.sort(z)[::-1][2*k] and val > num_precision]     # Identifying index of large components
        T = np.union1d(omega, prev_coeff.nonzero()[0])                                                      # Merging both index set
        b = np.dot( np.linalg.pinv(F[:,T]), y )                                                             # Solving Least Square
        best = (abs(b) > np.sort(abs(b))[::-1][k]) & (abs(b) > num_precision)                              # Choosing Top k values only
        T = T[best]
        prev_coeff[T] = b[best]
        prev_resid = y - np.dot(F[:,T], b[best])
        iteration-=1
       
    return prev_coeff,prev_resid

# Action 2 Modofied Basis Pursuit for L_0 Attack
# Function takes test image vector, perturbation level assumed and no. of iteration as parameter 

def action2(y,eta,it2):

    # Defining objective function and other constraints 
    x = cp.Variable(N)
    c = np.zeros((N))
    constraints = [cp.SOC(c.T*x + t_L0*eta, F*x - y)]

    # Form objective.
    obj = cp.Minimize(cp.norm(x,1))

    # Form and solve problem.
    prob = cp.Problem(obj, constraints)
    inc_itr=1
    flag=True
    while(flag==True):
         prob.solve(max_iters=it2+inc_itr,solver='SCS')
         result=x.value
         inc_itr+=5
         try:
            result.shape
            break
         except:
            flag=True
    
    result[np.argsort(result)[:-k]] = 0 # Choosing top k values only
    return (result)

# Action 3 Standard Basis Pursuit for L_2 Attack
# Function takes test image vector, perturbation level assumed and no. of iteration as parameter 

def action3(y,eta ,it3):
  
    # Defining objective function and other constraints
    x = cp.Variable(N)
    c = np.zeros((N))
    constraints = [cp.SOC(c.T*x + eta, F*x - y)]

    # Form objective.
    obj = cp.Minimize(cp.norm(x,1))

    # Form and solve problem.
    prob = cp.Problem(obj, constraints)
    inc_itr=1
    flag=True
    while(flag==True):
         prob.solve(max_iters=it3+inc_itr,solver='SCS')
         result=x.value
         inc_itr+=5
         try:
            result.shape
            break
         except:
            flag=True
  
    result[np.argsort(result)[:-k]] = 0 # Choosing top k values only
    return (result)

# Action 4 Standard Basis Pursuit for L_infinity Attack
# Function takes test image vector, perturbation level assumed and no. of iteration as parameter 

def action4(y,eta,it4):

      # Defining objective function and other constraints
      x = cp.Variable(N)
      c = np.zeros((N))
      constraints = [cp.SOC(c.T*x + math.sqrt(N)*eta, F*x - y)]

      # Form objective.
      obj = cp.Minimize(cp.norm(x,1))

      # Form and solve problem.
      prob = cp.Problem(obj, constraints)
      inc_itr=1
      flag=True
      while(flag==True):
         prob.solve(max_iters=it4+inc_itr,solver='SCS')
         result=x.value
         inc_itr+=5
         try:
            result.shape
            break
         except:
            flag=True
      result[np.argsort(result)[:-k]] = 0 # Choosing top k values only
      return (result)

# Compressive Sensing Based Adaptive Defense Algorithm


# Function for getting probability distribution
def get_dist(score):
    score_sum = np.sum(np.exp((sigma*score)))
    return tuple((1.0 - gamma) * (math.exp(sigma*w) / score_sum) + (gamma / len(score)) for w in score)


# Function for choosing action randomly based on probability distribution
def choose(probability_distribution):
    action = choice(4, size=1, p=probability_distribution, replace=False)
    return action


# Function for calculating Residual error
def calc_residual(y,recon_img):
    resid=np.subtract(y,recon_img)
    return resid


# Function for getting feedback 
def get_feedback(resid, choice):
    res_ch=resid.reshape(32,32,3)
    mh1=calc_mahalanobis_ch1(np.abs(res_ch[:,:,0]).flatten())
    mh2=calc_mahalanobis_ch2(np.abs(res_ch[:,:,1]).flatten())
    mh3=calc_mahalanobis_ch3(np.abs(res_ch[:,:,2]).flatten())  
    
    if((np.linalg.norm(resid))< alpha or  mh1 < theta1 or mh2 < theta2 or mh3 < theta3):
         # Feedback condition for action 1
        if (choice==0  and np.max(abs(resid)) <m ):
             return 1
    # Feedback condition for action 2
    if ((np.linalg.norm(resid)) > alpha  and len((np.where(abs(resid)>0.5))[0]) < t_L0 and  choice==1): 
        return 1
    # Feedback condition for action 3
    if ( (np.linalg.norm(resid)) > alpha and np.max(abs(resid)) < beta   and np.max(abs(resid)) > m and choice==2):
        return 1
    # Feedback condition for action 4
    if ((np.linalg.norm(resid)) >alpha and np.max(abs(resid)) > beta and choice==3):
        return 1
    return 0
            
# Defining EXP3 Algorithm
def exp3(y):
      score = np.zeros(4)
      curr_coeff=np.zeros(N)
      count_action= np.zeros(4)  # To determine which action is chosen how many times
      cosamp_resid=np.zeros((N,3))
      t = 0
      
      Result_Array1=np.zeros((32,32,3))
      Result_Array2=np.zeros((32,32,3))
      Result_Array3=np.zeros((32,32,3))
      Result_Array4=np.zeros((32,32,3))
      while (t<T):
          #print ("Iteration No.- ",t)
          probabilityDistribution = get_dist(score)
          action_taken = choose(probabilityDistribution)
          count_action[action_taken]+=1
          iter=initial_iter+count_action[action_taken]
          if (action_taken==0):
              iter=4+count_action[action_taken]
              for ch in range(3):
                    curr_coeff,re=cosamp(np.array(y[:,:,ch].flatten()),iter)
                    cosamp_resid[:,ch]=abs(re)
                    Result_Array1[:,:,ch]=idct(curr_coeff,norm='ortho').reshape(32,32)
          if (action_taken==1):
              for ch in range(3):
                    curr_coeff=action2(np.array(y[:,:,ch].flatten()),eta1,iter)
                    Result_Array2[:,:,ch]=idct(curr_coeff,norm='ortho').reshape(32,32)
                    resid=calc_residual(y.flatten(),Result_Array2.flatten())
 
          if (action_taken==2):
              for ch in range(3):
                    curr_coeff=action3(np.array(y[:,:,ch].flatten()),eta2,iter)
                    Result_Array3[:,:,ch]=idct(curr_coeff,norm='ortho').reshape(32,32)
                    resid=calc_residual(y.flatten(),Result_Array3.flatten())
          if (action_taken==3):
              for ch in range(3):
                    curr_coeff=action4(np.array(y[:,:,ch].flatten()),eta3,iter)
                    Result_Array4[:,:,ch]=idct(curr_coeff,norm='ortho').reshape(32,32)
                    resid=calc_residual(y.flatten(),Result_Array4.flatten())
          if (action_taken==0):
                resid=cosamp_resid
          feedback=get_feedback(resid,action_taken)
          if (feedback==1):
              estimatedreward=lamda / np.array(probabilityDistribution)[action_taken.astype(int)]
          else:
              estimatedreward = -1 / ( 1 - np.array(probabilityDistribution)[action_taken.astype(int)])
          score[action_taken] = score[action_taken] + estimatedreward
          # Defining Stopping Criterion 
          if (max(probabilityDistribution) > Delta and LA.norm(resid)< delt):
              break
         t = t + 1
      type_attack=np.argmax(score)
      if (type_attack==0 or np.max(score) < 0) :
        return Result_Array1,score,probabilityDistribution
      if type_attack==1:
        return Result_Array2,score,probabilityDistribution
      if type_attack==2:
        return Result_Array3,score,probabilityDistribution
      else:
        return Result_Array4,score,probabilityDistribution

#Loading  Test Image

f_np = 'path to adversarial Images'
f_ind='path to index of adversarial Images'
index_in = np.load(f_ind)
adver_in = np.load(f_np).reshape(index_in.shape[0],32,32,3)
print(adver_in.shape)
adver = np.reshape(adver_in, (32, 32, 3, len(index_in)))
nan_img = np.argwhere(np.isnan(adver_in))[:,0]
index = []
adver = []
# Removing that images on which foolbox failed to give adversarial image
for i in range(len(adver_in)):
  if( i in nan_img):
    a=1
  else:
    index.append(index_in[i])
    adver.append(adver_in[i])
print(np.argwhere(np.isnan(np.array(adver))))
print(len(index))
adver=np.array(adver)/255
adver=adver.reshape(adver.shape[0],32,32,3)

# Reconstructing the test images 

noa=len(index)
X_newtest_adver=np.zeros((noa,32,32,3))
for im in range(noa):
      recon_img, score,probab_dist=np.array(exp3(adver[im]))
      X_newtest_adver[im,:,:,:]=recon_img
      
f_np ='path where you want to save reconstructed test images '
np.save(f_np,X_newtest_adver)

==> Codes and Model/classification.py <==
# -*- coding: utf-8 -*-
"""Classification.ipynb
"""

!pip uninstall h5py
!pip install h5py==2.10.0
!pip install q tensorflow==2.1
!pip install q keras==2.3.1
!pip3 install keras-nightly
!pip3 uninstall keras-nightly

from numpy import linalg as LA
import numpy as np
import random,math 
from scipy import fftpack
from numpy.random import choice
from scipy.fftpack import dct, idct
import cvxpy as cp
from keras.utils import np_utils
import os.path
import tensorflow
from tensorflow import keras
import numpy as np
from tensorflow.keras import backend as K
from tensorflow.keras.models import load_model
from tensorflow.keras.datasets import mnist
import matplotlib.pyplot as plt
from tensorflow.keras import backend
from tensorflow.keras.models import load_model, Sequential
from tensorflow.keras.layers import Dense, Dropout, Flatten
from tensorflow.keras.layers import Conv2D, MaxPooling2D
import matplotlib.pyplot as plt
from __future__ import print_function
from __future__ import print_function

from google.colab import drive
drive.mount('/content/drive')

backend.set_learning_phase(False)
model = tensorflow.keras.models.load_model('Path to Model trained with clean reconstructed and compressed images')

# Load your dataset MNIST/Cifar10
(x_train, y_train), (x_test, y_test) = mnist.load_data()
x_train = x_train.astype('float32')
x_test = x_test.astype('float32')
y_train=np.reshape(y_train,(60000))
y_test=np.reshape(y_test,(10000))

# Checking Without Reconstruction Adversarial Images for example FGSM

f_np = 'path where adversarial images of FGSM are kept'
fgsm=np.load(f_np)
fgsm= fgsm.reshape(fgsm.shape[0], 28, 28, 1)
print(fgsm.shape[0])
f_ind = 'Indices of Adversarial Images '
ind=np.load(f_ind)
y_test_recon_fgsm=np.zeros(fgsm.shape[0])
z=0
for i in range(fgsm.shape[0]):
      y_test_recon_fgsm[z]=y_test[ind[i]]
      z+=1
score = model.evaluate(fgsm, np_utils.to_categorical(y_test_recon_fgsm, 10), verbose=0)
print('\n FGSM Accuracy without reconstruction')
print('\nTest loss:', score[0])
print('\nTest accuracy:', score[1])

# Now evaluating our proposed defense against any attack for example FGSM


f_np = 'path where reconstructed and compressed images generated by after applying proposed defense of FGSM attack are kept'
fgsm=np.load(f_np)
fgsm= fgsm.reshape(fgsm.shape[0], 28, 28, 1)
print(fgsm.shape[0])
f_ind='Indices of Adversarial Images '
ind=np.load(f_ind)
y_test_recon_fgsm=np.zeros(fgsm.shape[0])
z=0
for i in range(1000):
      y_test_recon_fgsm[z]=y_test[ind[i]]
      z+=1
score = model.evaluate(fgsm, np_utils.to_categorical(y_test_recon_fgsm, 10), verbose=0)
print('\n FGSM Accuracy')
print('\nTest loss:', score[0])
print('\nTest accuracy:', score[1])

==> Codes and Model/mnist.py <==
# -*- coding: utf-8 -*-
"""MNIST.ipynb
"""

from numpy import linalg as LA
import numpy as np
import random,math 
from scipy import fftpack
from numpy.random import choice
from scipy.fftpack import dct, idct
import cvxpy as cp
from keras.utils import np_utils
import os.path
import matplotlib.pyplot as plt
from keras.datasets import mnist

from google.colab import drive
drive.mount('/content/drive')



# Input following parameter values 
N          # Dimension of signal for MNIST
k          # Sparsity Assumed for MNIST
t_L0       # No. of pixels perturbed in L0 attack
alpha     # Norm parameters bound
beta      # Norm parameters bound
m         # Norm parameters bound
theta     # Mahalanobis distance parameter
lamda     # weight parameter
Delta    # Stopping Criterion for probability distribution
delt      # Stopping Criterion for l2 norm residual error
gamma     # Tuning Parameter for EXP3 algo
sigma    # Tuning Parameter for EXP3 algo 
I = np.identity(784)
F = dct(I, norm='ortho')
T          #Total number of iterations assumed
initial_iter  # No. of initial iteration assumed to solve optimisation problem 
  
# perturbation level assumed for each action1, action2, action3
eta1
eta2
eta3


(train_images, train_labels), (test_images, test_labels) = mnist.load_data()
train_images = train_images.reshape(-1, 28, 28, 1)
test_images = test_images.reshape(-1, 28, 28, 1)

#Normalizing  data to pixel range [0,1]
train_images = train_images.astype('float32')
test_images = test_images.astype('float32')
train_images /= 255
test_images /= 255

# Function to get 2D Inverse Cosine Transform of Image
def get_2d_idct(coefficients):
    return fftpack.idct(fftpack.idct(coefficients.T, norm='ortho').T, norm='ortho')

# Loading Clean compressed Image to form the covariance matrix for calculation of Mahalanobis distance

f_np = 'path where clean image residual error is kept'
res_mat=np.load(f_np)
res_mat=res_mat.T
mean_resid=np.mean(res_mat,axis=1)
resid_cov=np.cov(res_mat)
resid_cov_inv=np.linalg.inv(resid_cov)

# Function which returns the Mahalanobis distance of test image taking residual error as parameter

def calc_mahalanobis(res):
    mean_diff = np.asmatrix(np.asarray(res) - np.asarray(mean_resid))
    prod=float(np.sqrt(mean_diff * resid_cov_inv * mean_diff.T))
    return prod

# Action 1  Compressive sampling matching pursuit
# Function takes test image vector and no. of iteration as parameter 
def cosamp(y,iteration):
      
    num_precision = 1e-12
    prev_resid=y
    prev_coeff=np.zeros(N)
    while (iteration > 0):
          
        z=dct(prev_resid.flatten(),norm='ortho')                                                         # Forming signal proxy
        omega = [i for (i, val) in enumerate(z) if val > np.sort(z)[::-1][2*k] and val > num_precision]  # Identifying index of large components
        T = np.union1d(omega, prev_coeff.nonzero()[0])                                                   # Merging both index set
        b = np.dot( np.linalg.pinv(F[:,T]), y )                                                          # Solving Least Square
        best = (abs(b) > np.sort(abs(b))[::-1][k]) & (abs(b) > num_precision)                           # Choosing Top k values only
        T = T[best]
        prev_coeff[T] = b[best]
        prev_resid = y - np.dot(F[:,T], b[best])
        iteration-=1
     
    return prev_coeff,prev_resid

# Action 2 Modofied Basis Pursuit for L_0 Attack
# Function takes test image vector, perturbation level assumed and no. of iteration as parameter 

def action2(y,eta,it2):

    # Defining objective function and other constraints 
    x = cp.Variable(N)
    c = np.zeros((N))
    constraints = [cp.SOC(c.T*x + t_L0*eta, F*x - y)]

    # Form objective.
    obj = cp.Minimize(cp.norm(x,1))

    # Form and solve problem.
    prob = cp.Problem(obj, constraints)
    inc_itr=1
    flag=True
    while(flag==True):
         prob.solve(max_iters=it2+inc_itr,solver='SCS')
         result=x.value
         inc_itr+=5
         try:
            result.shape
            break
         except:
            flag=True
    result[np.argsort(result)[:-k]] = 0 # Choosing top k values only
    return (result)

# Action 3 Standard Basis Pursuit for L_2 Attack
# Function takes test image vector, perturbation level assumed and no. of iteration as parameter 

def action3(y,eta ,it3):
  
    # Defining objective function and other constraints
    x = cp.Variable(N)
    c = np.zeros((N))
    constraints = [cp.SOC(c.T*x + eta, F*x - y)]

    # Form objective.
    obj = cp.Minimize(cp.norm(x,1))

    # Form and solve problem.
    prob = cp.Problem(obj, constraints)
    inc_itr=1
    flag=True
    while(flag==True):
         prob.solve(max_iters=it3+inc_itr,solver='SCS')
         result=x.value
         inc_itr+=5
         try:
            result.shape
            break
         except:
            flag=True
    result[np.argsort(result)[:-k]] = 0 # Choosing top k values only
    return (result)

# Action 4 Standard Basis Pursuit for L_infinity Attack
# Function takes test image vector, perturbation level assumed and no. of iteration as parameter 

def action4(y,eta,it4):

      # Defining objective function and other constraints
      x = cp.Variable(N)
      c = np.zeros((N))
      constraints = [cp.SOC(c.T*x + math.sqrt(N)*eta, F*x - y)]

      # Form objective.
      obj = cp.Minimize(cp.norm(x,1))

      # Form and solve problem.
      prob = cp.Problem(obj, constraints)
      inc_itr=1
      flag=True
      while(flag==True):
         prob.solve(max_iters=it4+inc_itr,solver='SCS')
         result=x.value
         inc_itr+=5
         try:
            result.shape
            break
         except:
            flag=True
      result[np.argsort(result)[:-k]] = 0 # Choosing top k values only
      return (result)

# Compressive Sensing Based Adaptive Defense Algorithm


# Function for getting probability distribution
def get_dist(score):
    score_sum = np.sum(np.exp((sigma*score)))
    return tuple((1.0 - gamma) * (math.exp(sigma*w) / score_sum) + (gamma / len(score)) for w in score)


# Function for choosing action randomly based on probability distribution
def choose(probability_distribution):
    action = choice(4, size=1, p=probability_distribution, replace=False)
    return action


# Function for calculating Residual error
def calc_residual(y,curr_coeff):
    resid=np.subtract(y,get_2d_idct(curr_coeff))
    return resid


# Function for getting feedback signal
def get_feedback(resid, choice):
    if((np.linalg.norm(resid))< alpha):
        # Feedback condition for action 1
        if (choice==0  and np.max(abs(resid)) <m and len((np.where(resid>0.1))[0])<170 and (calc_mahalanobis(np.abs(resid))<theta)):
             return 1
    # Additional Condition for MNIST
    if ( len((np.where(resid>0.1))[0])>250 and (choice==2 or choice ==3 or choice==1)):
            return 1
    else:
        # Checking L0 norm of residual error i.e non-zero elements but since it cannot be exact zero, that's why take atleast greater than 0.5
        if ((np.linalg.norm(resid)) > alpha and len((np.where(abs(resid)>0.5))[0]) < t_L0 and  choice==1):
            return 1
        # Feedback condition for action 3
        if ( (np.linalg.norm(resid)) > alpha and np.max(abs(resid)) < beta  and np.max(abs(resid)) > m and choice==2):
            return 1
        # Feedback condition for action 4
        if ((np.linalg.norm(resid)) >alpha and np.max(abs(resid)) > beta and choice==3):
            return 1
    return 0
            

# Defining EXP3 Algorithm
def exp3(y):
      score = np.zeros(4)
      curr_coeff1=np.zeros(N)
      curr_coeff2=np.zeros(N)
      curr_coeff3=np.zeros(N)
      curr_coeff4=np.zeros(N)
      count_action= np.zeros(4)  # To determine which action is chosen how many times
      resid=y                   
      cosamp_resid=y
      t = 0
      
      while (t<T):
          #print ("Iteration No.- ",t)
          probabilityDistribution = get_dist(score)
          action_taken = choose(probabilityDistribution)
          count_action[action_taken]+=1
          iter=initial_iter+count_action[action_taken]
                  
          if (action_taken==0):
              iter=count_action[action_taken]
              curr_coeff1,cosa_res=cosamp(y,iter)
              cosamp_resid=cosa_res
              
          if (action_taken==1):
              curr_coeff2=action2(y,eta1,iter)
              resid=calc_residual(y,curr_coeff2)
              
          if (action_taken==2):
              curr_coeff3=action3(y,eta2,iter)
              resid=calc_residual(y,curr_coeff3)
            
          if (action_taken==3):
              curr_coeff4=action4(y,eta3,iter)
              resid=calc_residual(y,curr_coeff4)
               
          if (action_taken==0):
               resid=cosa_res
          feedback=get_feedback(resid,action_taken)
          if (feedback==1):
              estimatedreward=lamda / np.array(probabilityDistribution)[action_taken.astype(int)]
          else:
              estimatedreward = -1 / ( 1 - np.array(probabilityDistribution)[action_taken.astype(int)])
          score[action_taken] = score[action_taken] + estimatedreward
          
          # Defining Stopping Criterion 
          if (max(probabilityDistribution) > Delta and LA.norm(resid)< delt):
               break   
          t = t + 1
      type_attack=np.argmax(score)
      if (type_attack==0 or np.max(score) < 0) :
        return curr_coeff1,score,probabilityDistribution
      if type_attack==1:
        return curr_coeff2,score,probabilityDistribution
      if type_attack==2:
        return curr_coeff3,score,probabilityDistribution
      else:
        return curr_coeff4,score,probabilityDistribution

#Loading  Adversaial Test Image
f_np='path to Test Images'
f_in = 'path to index of Test Images'

adver_in = np.load(f_np)
print(adver_in.shape)
index_in = np.load(f_in)
adver_in = np.reshape(adver_in,(len(index_in), N))
nan_img = np.argwhere(np.isnan(adver_in))[:,0]
print(nan_img)
index = []
adver = []
# Removing that images on which foolbox failed to give adversarial image
for i in range(len(adver_in)):
  if( i in nan_img):
    a=1
  else:
    index.append(index_in[i])
    adver.append(adver_in[i])
print(np.argwhere(np.isnan(np.array(adver))))
print(len(index))

# Reconstructing the test images 

noa=len(index)
X_newtrain_adver = np.zeros((noa, 28, 28))
for im in range(noa):
      curr_coef,score,probab_dist = np.array(exp3(adver[im].flatten()))
      X_newtrain_adver [im,:,:]=np.dot(F.T,curr_coef).reshape(28,28)
f_np1 = 'path where you want to save reconstructed test images '
np.save(f_np1,X_newtrain_adver)
